Progressive-Proximity Bit-Flipping for Decoding Surface Codes

Topological quantum codes, such as toric and surface codes, are excellent candidates for hardware implementation due to their robustness against errors and their local interactions between qubits. However, decoding these codes efficiently remains a challenge: existing decoders often fall short of meeting requirements such as having low computational complexity (ideally linear in the code's blocklength), low decoding latency, and low power consumption. In this paper we propose a novel bit-flipping (BF) decoder tailored for toric and surface codes. We introduce the proximity vector as a heuristic metric for flipping bits, and we develop a new subroutine for correcting degenerate multiple errors on adjacent qubits. Our algorithm has quadratic complexity growth and it can be efficiently implemented as it does not require operations on dynamic memories, as do state-of-art decoding algorithms such as minimum weight perfect matching or union find. The proposed decoder shows a decoding threshold of 7.5% for the 2D toric code and 7% for the rotated planar code over the binary symmetric channel.

==> Figures/Source/PLOTS_PPBF_PAPER.m <==
%% Figure 6
epsilons = 0.01 : 0.01 : 0.1;

d13 = [8.30840508896043e-07,8.03390307095945e-05,0.000879991200087999,0.00476995230047700,0.0175998240017600,0.0459995400046000,0.0976990230097699,0.171838281617184,0.263127368726313,0.365076349236508];
d11 = [2.96305382994708e-06,0.000116706541401646,0.00133998660013400,0.00600993990060099,0.0206297937020630,0.0480395196048040,0.0970690293097069,0.163118368816312,0.242657573424266,0.334976650233498];
d9 =[1.13980312180677e-05,0.000339996600034000,0.00200997990020100,0.00856991430085699,0.0239197608023920,0.0533094669053310,0.0967190328096719,0.156798432015680,0.229737702622974,0.303596964030360];
d7 = [4.33118867307538e-05,0.000829991700082999,0.00483995160048400,0.0128598714012860,0.0321596784032160,0.0599694003059969,0.102758972410276,0.153888461115389,0.213507864921351,0.283737162628374];
d3 = [0.00194998050019500,0.00845991540084599,0.0213797862021380,0.0389096109038910,0.0606093939060609,0.0888191118088819,0.119828801711983,0.152678473215268,0.187608123918761,0.226077739222608];
d5 = [0.000229997700023000,0.00197998020019800,0.00899991000089999,0.0205997940020600,0.0408495915040850,0.0691893081069189,0.105858941410586,0.148978510214898,0.195938040619594,0.250427495725043];

V = [d3;d5;d7;d9;d11;d13];

figure;
for i = 1 : 6
   loglog(epsilons,V(i,:),'-*','LineWidth',1.2,'Color',[0 1-(i-1)/6 1]);
   hold on;
end
grid on;

xl = xline(0.075,'--r','Threshold at 7.5%','HandleVisibility','off');
xl.LabelVerticalAlignment = 'middle';
xl.LabelHorizontalAlignment = 'center';
legend('\itL=3','\itL=5','\itL=7','\itL=9','\itL=11','\itL=13');
legend('Location','southeast');

xlabel('Crossover probability');
ylabel('Logical Error Rate');

%% Figure 7

epsilons = 0.01 : 0.01 : 0.1;

d13 = [3.76828939256682e-05,0.000453450988749881,0.00282997170028300,0.00927990720092799,0.0214897851021490,0.0423995760042400,0.0727692723072769,0.109478905210948,0.153618463815362,0.201147988520115];
d11 = [6.09907458741285e-05,0.000797009619906112,0.00354996450035500,0.0108498915010850,0.0237897621023790,0.0437895621043790,0.0710792892071079,0.105868941310587,0.144568554314457,0.188408115918841];
d9 =[0.000174921503975091,0.00124998750012500,0.00553994460055399,0.0139398606013940,0.0283097169028310,0.0474995250047500,0.0738692613073869,0.104638953610464,0.138938610613894,0.176578234217658];
d7 = [0.000301047041610722,0.00244997550024500,0.00748992510074899,0.0166198338016620,0.0318796812031880,0.0496195038049620,0.0735392646073539,0.0980990190098099,0.127068729312707,0.161068389316107];
d5 = [0.000890543320479825,0.00411995880041200,0.00956990430095699,0.0194298057019430,0.0322396776032240,0.0488195118048820,0.0670893291067089,0.0886891131088689,0.111438885611144,0.139588604113959];
d3 = [0.00159998400016000,0.00687993120068799,0.0137998620013800,0.0239797602023980,0.0361596384036160,0.0523894761052390,0.0681193188068119,0.0836791632083679,0.0994490055099449,0.118878811211888];

V = [d3;d5;d7;d9;d11;d13];

figure;
for i = 1 : 6
   loglog(epsilons,V(i,:),'-*','LineWidth',1.2,'Color',[0 1-(i-1)/6 1]);
   hold on;
end
grid on;

xl = xline(0.07,'--r','Threshold at 7%','HandleVisibility','off');
xl.LabelVerticalAlignment = 'middle';
xl.LabelHorizontalAlignment = 'center';
legend('\itL=3','\itL=5','\itL=7','\itL=9','\itL=11','\itL=13');
legend('Location','southeast');

xlabel('Crossover probability');
ylabel('Logical Error Rate');


%% Figure 8

epsilons = 0.03 : 0.01 : 0.1;

BF = [0.147685231476852,0.252774722527747,0.345865413458654,0.440855914408559,0.527047295270473,0.588641135886411,0.633236676332367,0.686431356864314];
PPBF13 = [0.000879991200087999,0.00476995230047700,0.0175998240017600,0.0459995400046000,0.0976990230097699,0.171838281617184,0.263127368726313,0.365076349236508];
UF13 = [7.90000e-05, 7.18000e-04, 4.05600e-03, 1.54810e-02, 4.38440e-02, 9.62880e-02, 1.76447e-01, 2.74969e-01];
MWPM13 = [2.80000e-05, 3.23000e-04, 2.06800e-03, 8.73900e-03, 2.75330e-02,6.70770e-02, 1.33191e-01, 2.23278e-01];
V = [BF;PPBF13;UF13;MWPM13];


figure;
for i = 1 : 4
   loglog(epsilons,V(i,:),'-*','LineWidth',1.2,'Color',[0 1-(i-1)/4 1]);
   hold on;
end
grid on;

% xl = xline(0.075,'--r','Threshold at 7.5%','HandleVisibility','off');
% xl.LabelVerticalAlignment = 'middle';
% xl.LabelHorizontalAlignment = 'center';
legend('BF','PPBF','UF','MWPM');
legend('Location','southeast');

xlabel('Crossover probability');
ylabel('Logical Error Rate');


%% Figure 9

n = 2*[5 11 15 21 25 31 35 41 45 51].^2;

avg_iter_1 = [1.4881 3.3509	5.3730 9.5445 13.1444 19.6158 24.7918 33.7214 40.2707 51.5039];
avg_iter_2 = [2.3715 7.6375 13.3263 25.1635 35.2923 53.6369 68.1921 93.3397 111.8053 143.1773];
avg_iter_3 = [3.1438  11.2078 20.1369 38.9760  54.7742 83.5734 106.3796 145.5456 174.7108 224.1716];

V = [avg_iter_3; avg_iter_2; avg_iter_1];
figure;
for i = 1 : 3
    plot(n,V(i,:),'-*','LineWidth',1.2,'Color',[0 1-(i-1)/3 1]);
    hold on;
end

grid on;
legend('\itp=0.05','\itp=0.03','\itp=0.01');
legend('Location','northwest');
xlabel('\itn');
ylabel('Average number of iterations');


